A Switched Systems Approach to Image-Based Feature Tracking for Autonomous Satellite Inspection

This paper presents an information-based guidance and control architecture for an autonomous deputy spacecraft tasked with inspecting a chief satellite in orbit. The primary objective is for the deputy spacecraft to maximize information gain while tracking features on the chief satellite. The deputy spacecraft needs to respect various constraints such as illumination, field-of-view (FOV), fuel limitations, and avoidance regions. Additionally, the absence of GPS information poses a significant challenge for relative localization within the space environment. To learn the structure of the chief satellite while achieving relative self-localization and maximizing the information gain, this paper integrates a memory regression extension (MRE)-based distance observer with an information-maximizing adaptive controller. The distance observer utilizes feedback from a camera. A switched systems approach is used to determine the minimum dwell time required for a feature to remain within the FOV of the camera to ensure accurate estimation. A k-means clustering algorithm acts as a high-level planner to intermittently generate goal locations that guide the deputy spacecraft toward the nearest cluster of uninspected points on the chief satellite, subject to illumination and FOV constraints. A Lyapunov-based stability analysis is conducted to analyze the developed architecture, and simulation results validate the theoretical results of the paper.

==> code/BarrierGradient.m <==
function grad_h = BarrierGradient(aMax,pgh1,pgh2,pgh3,rMax,rMin,x1,x2,x3,x4,x5,x6)
%BarrierGradient
%    GRAD_H = BarrierGradient(aMax,PGH1,PGH2,PGH3,rMax,rMin,X1,X2,X3,X4,X5,X6)

%    This function was generated by the Symbolic Math Toolbox version 24.1.
%    22-Nov-2024 13:55:34

t2 = pgh1+x1;
t3 = pgh2+x2;
t4 = pgh3+x3;
t14 = sqrt(2.0);
t11 = t2.*x4;
t12 = t3.*x5;
t13 = t4.*x6;
t15 = t2.^2;
t16 = t3.^2;
t17 = t4.^2;
t21 = t15+t16+t17;
t22 = t11+t12+t13;
t23 = sqrt(t21);
t24 = 1.0./t23;
t26 = -t23;
t25 = t24.^3;
t27 = t24.*x4;
t28 = t24.*x5;
t29 = t24.*x6;
t30 = rMax+t26;
t31 = rMin+t26;
t40 = t22.*t24;
t32 = aMax.*t30;
t33 = aMax.*t31;
t42 = t40.*2.0;
t43 = t2.*t22.*t25;
t44 = t3.*t22.*t25;
t45 = t4.*t22.*t25;
t34 = -t33;
t35 = sqrt(t32);
t36 = 1.0./t35;
t37 = sqrt(t34);
t39 = t14.*t35;
t38 = 1.0./t37;
t41 = t14.*t37;
t46 = (aMax.*t2.*t14.*t24.*t36)./2.0;
t47 = (aMax.*t3.*t14.*t24.*t36)./2.0;
t48 = (aMax.*t4.*t14.*t24.*t36)./2.0;
t52 = t39+t40;
t49 = (aMax.*t2.*t14.*t24.*t38)./2.0;
t50 = (aMax.*t3.*t14.*t24.*t38)./2.0;
t51 = (aMax.*t4.*t14.*t24.*t38)./2.0;
t53 = t40+t41;
t54 = t39+t41+t42;
t55 = 1.0./t54;
t56 = t55.^2;
grad_h = [-t53.*t55.*(-t27+t43+t46)+t52.*t55.*(t27-t43+t49)-t52.*t53.*t56.*(t27.*2.0-t43.*2.0-t46+t49),-t53.*t55.*(-t28+t44+t47)+t52.*t55.*(t28-t44+t50)-t52.*t53.*t56.*(t28.*2.0-t44.*2.0-t47+t50),-t53.*t55.*(-t29+t45+t48)+t52.*t55.*(t29-t45+t51)-t52.*t53.*t56.*(t29.*2.0-t45.*2.0-t48+t51),t2.*t24.*t52.*t55+t2.*t24.*t53.*t55-t2.*t24.*t52.*t53.*t56.*2.0,t3.*t24.*t52.*t55+t3.*t24.*t53.*t55-t3.*t24.*t52.*t53.*t56.*2.0,t4.*t24.*t52.*t55+t4.*t24.*t53.*t55-t4.*t24.*t52.*t53.*t56.*2.0];
end


==> code/Camera.m <==
classdef Camera < handle
    properties
        fov            % Field of view (radians)
        position       % Camera position
        orientation    % Camera orientation (quaternion)
    end

    methods
        function obj = Camera(fov, position, orientation)
            rng(42);  % Set a fixed seed for reproducibility
            obj.fov = fov;
            obj.position = position;
            obj.orientation = orientation;
        end

        function update_position(obj, new_position)
            % Update the camera's position
            % Parameters:
            % new_position - 3x1 vector, new position of the camera
            obj.position = new_position;
        end

        function update_orientation(obj, new_orientation)
            % Update the camera's orientation
            % Parameters:
            % new_orientation - 1x4 array, new orientation of the camera
            obj.orientation = new_orientation;
        end

        function illuminated = check_point_illumination(obj, point, light, radius, binary_ray)
            % Check if a point is illuminated by a light source
            % Parameters:
            % point - 3x1 vector, point to check
            % light - 3x1 vector, position of the light source
            % radius - scalar, radius of the object
            center = [0; 0; 0];
            normal_to_surface = Camera.normalize(point.position);
            shifted_point = point.position + 1e-5 * normal_to_surface;
            intersection_to_light = Camera.normalize(light.position - shifted_point);

            % Check if the light ray hits the object itself
            intersect_var = Camera.sphere_intersect(center, radius, shifted_point, intersection_to_light);

            % No intersection means the point is illuminated
            if isempty(intersect_var)
                illuminated = true;
            else
                illuminated = false;
            end
        end
    end

    methods(Static)
        function vec = normalize(v)
            % Normalize a vector
            vec = v / norm(v);
        end

        function t = sphere_intersect(center, radius, ray_origin, ray_direction)
            % Get the distance between ray origin and the intersection with the sphere.
            % If no intersection, return NaN.
            %
            % Parameters
            % ----------
            % center : array
            %     center of the sphere
            % radius : float
            %     radius of the sphere
            % ray_origin : array
            %     origin of the ray
            % ray_direction : array
            %     direction of the ray
            %
            % Returns
            % -------
            % t : float or []
            %     distance to the intersection point or [] if no intersection

            % Calculate the coefficients of the quadratic equation
            b = 2 * dot(ray_direction, ray_origin - center);
            c = norm(ray_origin - center)^2 - radius^2;
            delta = b^2 - 4 * c;

            if delta > 0
                t1 = (-b + sqrt(delta)) / 2;
                t2 = (-b - sqrt(delta)) / 2;
                if t1 > 0 && t2 > 0
                    t = min(t1, t2);
                    return;
                end
            end

            % No intersection
            t = [];
        end
    end
end


==> code/InspectionPointSet.m <==
classdef InspectionPointSet < handle
    properties
        points       % Array to hold the inspection points
        radius       % Radius of the sphere
        priority_vector  % Priority vector for weighting
        clusters % cluster of points
    end

    methods
        function obj = InspectionPointSet(num_points, radius, priority_vector)
            rng(42);  % Set a fixed seed for reproducibility
            obj.radius = radius;
            obj.priority_vector = priority_vector;
            obj.points = obj.generate_points(num_points);
            obj.clusters = [];
        end

        function points = generate_points(obj, num_points)
            % Generate points on a sphere using Fibonacci lattice method
            theta = pi * (3 - sqrt(5));  % golden angle in radians
            points = repmat(struct('position', [], 'inspected', false, 'weight', 0), num_points, 1); % Initialize properly
            for i = 1:num_points
                y = 1 - (i / num_points) * 2;  % y goes from 1 to -1
                rad = sqrt(1 - y * y);        % radius at y
                phi = theta * i;               % golden angle increment
                x = cos(phi) * rad;
                z = sin(phi) * rad;
                pos = obj.radius * [x; y; z];  % Use column vector for internal storage
                weight = acos(dot(-obj.priority_vector, pos) / (norm(-obj.priority_vector) * norm(pos))) / pi;
                points(i).position = pos;
                points(i).weight = weight;
            end
        end

        function fov_points = get_current_illuminated_points_in_camera_FOV(obj, camera, sun, binary_ray)
            % Finds illuminated points currently in cameras_FOV whether inspected or not    
            % Parameters
            % ----------
            % camera : Camera
            %     Camera entity inspecting the points
            % sun : Sun
            %     Sun entity, by default []
            % binary_ray : bool
            %     Whether to use binary ray tracing for illumination, by default true
            %
            % Returns
            % -------
            % nearest_cluster_direction : vector
            %     Unit vector pointing to the nearest cluster

            if nargin < 3
                sun = [];  % default to no sun entity if not provided
            end
            if nargin < 4
                binary_ray = true;  % default to binary ray as true
            end

            % calculate h of the spherical cap (inspection zone)
            cam_position = camera.position;

            % Apply rotation to get the orientation vector r_c
            q = camera.orientation;  % assuming camera.orientation is a quaternion
            r_c = quatrotate(q, [1, 0, 0]);
            r_c = -cam_position; % TODO: does not have to be facing the point

            % Normalize r_c to get unit vector
            r_c = r_c / norm(r_c);
            fov_points = [];

            for i = 1:numel(obj.points)
                p = obj.points(i).position - cam_position;
                cos_theta = dot(p / norm(p), r_c);
                angle_to_point = acos(cos_theta);
                
                if angle_to_point <= camera.fov % (camera's FOV is 60 deg i.e pi/3)
                    if ~isempty(sun)
                        if camera.check_point_illumination(obj.points(i), sun, obj.radius, binary_ray)
                            fov_points = [fov_points, obj.points(i).position]; %#ok<AGROW>
                        end
                    else
                        fov_points = [fov_points, obj.points(i).position]; %#ok<AGROW>
                    end
                end
            end
        end

        function update_points_inspection_status(obj, camera, sun, binary_ray)
            % Update the inspected state of all inspection points given an inspector's position.
            %
            % Parameters
            % ----------
            % camera: Camera
            %     camera entity inspecting the points
            % sun: Sun, optional
            %     sun entity, by default None
            % binary_ray: bool, optional
            %     whether to use binary ray tracing for illumination, by default true

            if nargin < 3
                sun = [];  % default to no sun entity if not provided
            end
            if nargin < 4
                binary_ray = true;  % default to binary ray as true
            end

            % calculate h of the spherical cap (inspection zone)
            cam_position = camera.position;

            % Apply rotation to get the orientation vector r_c
            q = camera.orientation;  % assuming camera.orientation is a quaternion
            r_c = quatrotate(q, [1, 0, 0]);
            r_c = -cam_position; % TODO: does not have to be facing the point

            % Normalize r_c to get unit vector
            r_c = r_c / norm(r_c);

            % Radius of the inspection zone
            r = obj.radius;
            rt = norm(cam_position);
            h = 2 * r * ((rt - r) / (2 * rt));

            % Unit vector of camera position (p_hat)
            p_hat = cam_position / norm(cam_position);

            for i = 1:length(obj.points)
                % Directly modify obj.points(i)
                if ~obj.points(i).inspected
                    p = obj.points(i).position - cam_position;
                    cos_theta = dot(p / norm(p), r_c);
                    angle_to_point = acos(cos_theta);

                    if angle_to_point <= (camera.fov / 2)
                        if isempty(sun)
                            if dot(obj.points(i).position, p_hat) >= r - h
                                obj.points(i).inspected = true;
                            end
                        else
                            mag = dot(obj.points(i).position, p_hat);
                            if mag >= r - h && camera.check_point_illumination(obj.points(i), sun, obj.radius, binary_ray)
                                obj.points(i).inspected = true;
                            end
                        end
                    end
                end
            end

        end


        function nearest_cluster_direction = kmeans_find_nearest_cluster(obj, camera, sun, binary_ray)
            % Finds nearest cluster of uninspected points using kmeans clustering
            %
            % Parameters
            % ----------
            % camera : Camera
            %     Camera entity inspecting the points
            % sun : Sun
            %     Sun entity, by default []
            % binary_ray : bool
            %     Whether to use binary ray tracing for illumination, by default true
            %
            % Returns
            % -------
            % nearest_cluster_direction : vector
            %     Unit vector pointing to the nearest cluster

            if nargin < 4
                binary_ray = true;
            end

            uninspected = [];

            for i = 1:numel(obj.points)

                if ~obj.points(i).inspected
                    if ~isempty(sun)
                        if camera.check_point_illumination(obj.points(i), sun, obj.radius, binary_ray)
                            uninspected = [uninspected, obj.points(i).position]; %#ok<AGROW>
                        end
                    else
                        uninspected = [uninspected, obj.points(i).position]; %#ok<AGROW>
                    end
                end
            end

            if isempty(uninspected)
                nearest_cluster_direction = [0; 0; 0];
            else
                n = ceil(size(uninspected, 2) / 10);
                data = uninspected';

                if isempty(obj.clusters)
                    init = zeros(n, 3);
                else
                    if n > size(obj.clusters, 1)
                        idxs = randperm(size(uninspected, 2), n - size(obj.clusters, 1));
                        new_points = uninspected(:, idxs)';
                        init = [obj.clusters; new_points];
                    else
                        init = obj.clusters(1:n, :);
                    end
                end

                % Run kmeans
                [idx, centers] = kmeans(data, n, 'Start', init, 'MaxIter', 50, 'Replicates', 1);

                obj.clusters = centers;

                % Find the nearest cluster center
                distances = vecnorm(camera.position' - centers, 2, 2);
                [~, min_idx] = min(distances);
                nearest_cluster = centers(min_idx, :);

                % Normalize to get a unit vector
                nearest_cluster_direction = nearest_cluster' / norm(nearest_cluster);
            end
        end

        function num_points = get_num_points_inspected(obj)
            % Get total number of points inspected by deputy.

            % Returns
            % -------
            % num_points : int
            %     Number of points inspected.

            num_points = 0;
            for i = 1:numel(obj.points)
                if obj.points(i).inspected
                    num_points = num_points + 1;
                end
            end
        end

        function percent = get_percentage_of_points_inspected(obj)
            % Get the percentage of points inspected by an entity.
            %
            % If no entity is provided, return total percentage of points inspected.
            %
            % Parameters
            % ----------
            % inspector_entity : Entity (optional)
            %     The entity inspecting the points.
            %
            % Returns
            % -------
            % percent : float
            %     Percentage of points inspected.

            total_num_points = numel(obj.points);
            num_points_inspected = obj.get_num_points_inspected();
            percent = num_points_inspected / total_num_points;
        end

        function total_weight = get_total_weight_inspected(obj)
            % Get the total weight of points inspected by an entity.
            %
            % If no entity is provided, return total weight of points inspected.
            %
            % Parameters
            % ----------
            % inspector_entity : Entity (optional)
            %     The entity inspecting the points.
            %
            % Returns
            % -------
            % total_weight : float
            %     Total weight of points inspected.

            total_weight = 0;
            for i = 1:numel(obj.points)


                if obj.points(i).inspected
                    total_weight = total_weight + obj.points(i).weight;
                end
            end
        end
    end
end


==> code/SatelliteInspectionFinal.m <==
classdef SatelliteInspectionFinal < handle
    properties
        params
        unique_uGhi
        Ugh
        PghHistory % History of Ugh
        Pkh
        positionError
        inspectionPoints
        camera
        sun
        sol % solution to DDE
        %% There is a better way to do this lol
        tStore
        uStore
        dbhiStore
        dkbStore
        dkhiStore
        conditionalNumbersStore
        Pih
        PihHistory % History of Pih values and timestamps
    end
    properties (SetAccess = private)
        SigmaY
        SigmaU
        QScriptY
        QScriptU
        tau
        lambda
        fullRank
        nPurges
        nStackPoints
        dwellTime
        previousPointUpdateTime
        purgeTime
        lastUpdateTime % Last time Ugh was changed
        lastSimIntervalUpdateTime
        segmentTime
        epsilonR % Initial Bound on state estimation error
        tf
    end
    methods
        function self = SatelliteInspectionFinal(num_points, radius, priority_vector, gammac, kb)
            rng(42);  % Set a fixed seed for reproducibility
            % Initialize unique cluster directions and some variables for
            % plotting
            self.unique_uGhi = {};
            self.positionError = [];
            self.tStore = [];
            self.uStore = [];
            self.dbhiStore = [];
            self.dkbStore = [];
            self.dkhiStore = [];
            self.conditionalNumbersStore  = [];
            self.Ugh  = zeros(3, 1);
            self.PghHistory = {}; % Initialize as empty cell array
            d = 50;  % Radius in meters, chosen between [50, 100]
            theta_a = pi;  % Azimuth angle in radians, chosen between [0, 2*pi]
            theta_e = 0;  % Elevation angle in radians, chosen between [-pi/2, pi/2]
            
            % Compute the deputy's initial position
            self.Pkh = [d * cos(theta_a) * cos(theta_e);
                d * sin(theta_a) * cos(theta_e);
                d * sin(theta_e)];
            self.Pih = [];
            self.PihHistory = {}; % Initialize as empty cell array

            %% Simulation Parameters
            params.n = 6; % dimension of states
            params.m = 3; % dimension of control input
            params.s = 1; % dimension of sun angle
            params.q = 4; % Dimension of orientation
            params.ell = 1; % Dimension of dkb (distance between keyframe and deputy)
            params.N = 5; % Dimension of Points (just taking 5 points)
            params.Q = diag([0.1, 0.1, 0.1, 10, 10, 10]);  % State Penalty Matrix
            params.Qf = diag([0.1, 0.1, 0.1, 10, 10, 10]); % Terminal Cost Matrix
            params.R = diag([0.1, 0.1, 0.1]);  % Control Penalty Matrix
            params.gammac = gammac; % Orthogonality Penalty

            %% Get new Unit vector
            params.maxInterval = 50;
            params.maxError = 1; %%% For Dwell Time Condition

            %% Deputy position and velocity Initializations
            d = 50;  % Radius in meters, chosen between [50, 100]
            v = 0.3;  % velocity in meters/second, chosen between [0, 0.3]
            theta_a = pi;  % Azimuth angle in radians, chosen between [0, 2*pi]
            theta_e = 0;  % Elevation angle in radians, chosen between [-pi/2, pi/2]
            % Compute the deputy's initial position
            px = d * cos(theta_a) * cos(theta_e);
            py = d * sin(theta_a) * cos(theta_e);
            pz = d * sin(theta_e);
            % Compute the deputy's initial velocity
            vx = v * cos(theta_a) * cos(theta_e);
            vy = v * sin(theta_a) * cos(theta_e);
            vz = v * sin(theta_e);
            params.Pbh0 = [px;py;pz];
            params.vbh0 = [vx;vy;vz];
            fprintf('Deputy''s initial position:\n px = %.2f m\n py = %.2f m\n pz = %.2f m\n', px, py, pz);
            fprintf('Deputy''s initial velocity:\n vx = %.2f ms^-1\n vy = %.2f ms^-1\n vz = %.2f ms^-1\n', vx, vy, vz);


            %% Inspection Set object
            self.inspectionPoints = InspectionPointSet(num_points, radius, priority_vector);
            %% Camera object
            params.alphaFOV = pi/3; % FOV of the camera in radians
            self.camera = Camera(params.alphaFOV, params.Pbh0, [0, 0, 0, 1]); % Camera%TODO

            %% Inspection Parameters
            thetaSun0 = pi; % Set the initial state (angle theta)
            params.n0 = 0.001027; % RAD/S
            params.m0 = 12; % METERS
            params.sunDistance = 1.496e11;  % Distance to the sun in meters (1 AU)

            %% Sun Object
            self.sun = Sun(thetaSun0, params.n0, params.sunDistance);

            %% Barrier Parameters
            params.kb = kb;
            params.beta = 0.5;
            params.Lb = 0.01;
            params.rd = 5;
            params.rc = radius;
            params.rMin = params.rc + params.rd;
            params.rDesired = 25;
            params.rMax = 800;
            params.aMax = 0.1;
            params.alpha = 0.01;

            %% System Matrices
            params.A = [
                0, 0, 0, 1, 0, 0;
                0, 0, 0, 0, 1, 0;
                0, 0, 0, 0, 0, 1;
                3*(params.n0^2), 0, 0, 0, 2*params.n0, 0;
                0, 0, 0, -2*params.n0, 0, 0;
                0, 0, -params.n0^2, 0, 0, 0;
                ];
            params.B = [
                0, 0, 0;
                0, 0, 0;
                0, 0, 0;
                1/params.m0, 0, 0;
                0, 1/params.m0, 0;
                0, 0, 1/params.m0;
                ];
            params.C = [zeros(3), eye(3)]; % Selection matrix


            %% Ricatti Parameters (Will be populated)
            params.K = [];
            params.P = [];
            params.tspan = [];

            %% Concurrent Learning Gains
            params.kTheta = 1*eye(2*params.N+1);
            params.M = 100;
            params.T = 0.25;
            params.epsilon = 1e-4;
            params.tStar = 0.05;
            params.lambdaStar = 0;
            params.kappa = 1;

            %% Initializing Parameters
            self.params = params;
        end

        function [x0, thetaHat0] = initializeConditions(self, params)
            %% Initial Conditions
            % Initial relative position of deputy and chief
            x0 = [params.Pbh0;params.vbh0];
            % Unknown Distances
            rbhi0 = 40*ones(params.N,1);
            rkb0 = 0.01*ones(1,1);
            rkhi0 = rbhi0;
            thetaHat0 = [rbhi0;rkb0;rkhi0]; % unknown distance estimate
        end

        function simulateRiccatiEquation(self, t0, tf)
            %% Solve Riccati equation backwards from t = tf to t = 0
            QfBar = self.params.Qf + self.params.gammac*self.params.C'*(self.Ugh*self.Ugh')*self.params.C; % Final State Penalty + orthogonality cond
            [tspan, PVec] = ode45(@(t, P) self.riccatiDynamics(t, P), fliplr([t0, tf]), QfBar(:));

            % Reshape the solution to get time-varying P(t)
            P = zeros(self.params.n, self.params.n, length(tspan));
            for k = 1:length(tspan)
                P(:, :, k) = reshape(PVec(k, :), [self.params.n, self.params.n]);
            end
            self.params.P = P;  % Store P matrices in params
            self.params.tspan = tspan; % Store the time span for simulation

            % Store Control gain K(t)
            K = zeros(self.params.m, self.params.n, length(tspan));
            for k = 1:length(tspan)
                K(:, :, k) = self.params.R \ (self.params.B' * P(:, :, k));
            end
            self.params.K = K;  % Store K () matrices in params
        end


        function simulateClosedLoopDynamics(self, tf, segmentTime)
            % This function simulates the system in segments and stitches the results together.
            if nargin < 3
                segmentTime = 10; % Default to 10 seconds for each segment
            end

            % Initial conditions
            [x0, thetaHat0] = self.initializeConditions(self.params);
            self.SigmaY = zeros(self.params.N, self.params.N);
            self.SigmaU = zeros(self.params.N, 1);
            self.QScriptY = zeros((self.params.N + self.params.ell) * self.params.M, self.params.N);
            self.QScriptU = zeros((self.params.N + self.params.ell) * self.params.M, 1);
            self.tau = 0;
            self.lambda = min(eig(self.SigmaY.' * self.SigmaY));
            self.fullRank = 0;
            self.nStackPoints = 0;
            self.nPurges = 0;
            self.dwellTime = 0;
            self.purgeTime = 0;
            %% Time
            self.segmentTime = segmentTime;
            self.tf = tf;

            % Initialize sun angle and Ughi
            thetaSun0 = self.sun.get_theta();
            Ughi0 = self.inspectionPoints.kmeans_find_nearest_cluster(self.camera, self.sun, true);
            Iu0 = zeros((self.params.N + self.params.ell), 1);
            self.unique_uGhi = updateUniqueUGhi(self.unique_uGhi, Ughi0);
            self.Ugh = mean(cell2mat(self.unique_uGhi), 2);
            t0 = 0; % Initial time
            self.Pih = self.getPointsInCameraFOV(t0,self.params);
            % Store the initialized Ugh in history
            self.PghHistory{end+1} = struct('time', t0, 'value', Ughi0*self.params.rDesired);
            %% Run the Riccati equation for first 10 seconds segment
            self.lastUpdateTime = 0; % Initializing Last time Ugh was changed
            self.previousPointUpdateTime = 0; % Initializing the last time FOV points were updated
            self.lastSimIntervalUpdateTime = 0; % Last Time the sim segment was run
            self.simulateRiccatiEquation(t0, segmentTime);

            % Options for DDE solver
            options = ddeset('Events', @(t, z, zDelayed) self.ddefunEvents(t, ...
                z, zDelayed), 'RelTol', 1e-4);
            self.sol.t = [];
            self.sol.z = [];
            z0 = [x0;thetaSun0;Ughi0;thetaHat0;Iu0];
            while t0 < tf
                % solve dde until a new point for history stack is found
                % once found, add it to the history stack and stop integration
                solution = dde23(@(t,z,zDelayed) self.closedLoopDynamics(t, z, zDelayed),...
                    self.params.T,...
                    @(t) self.ddefunHistory(t, z0),...
                    [t0, tf],...
                    options);
                % set the initial conditions to be equal to final values from
                % integration and start integrating from the new initial conditions
                z0 = solution.y(:,end); % stores it as solution.y not z
                t0 = solution.x(end);
                % Storage
                self.sol.z = [self.sol.z solution.y(:,1:end-1)];
                self.sol.t = [self.sol.t solution.x(1:end-1)];
            end
        end


        % Riccati differential equation (Backward in time)
        function PDot = riccatiDynamics(self, t, PVec)
            P = reshape(PVec, [self.params.n, self.params.n]);
            A = self.params.A;
            B = self.params.B;
            C = self.params.C;
            Q = self.params.Q;
            R = self.params.R;
            gammac = self.params.gammac;
            QBar = Q + gammac*C'*(self.Ugh*self.Ugh')*C;
            PDot = -(QBar - P * B / R * B' * P + P * A + A' * P);
            PDot = PDot(:);  % Reshape matrix to vector for ode45
        end

        % Closed loop system
        function zDot = closedLoopDynamics(self, t, z, zDelayed)

            % Update camera's position based on current state
            newCameraPosition = z(1:self.params.n/2, :);
            self.camera.update_position(newCameraPosition);

            % Update the inspection status of the points (one call is enough)
            self.inspectionPoints.update_points_inspection_status(self.camera, self.sun, true);
            % Display the number of points inspected
            % num_inspected = inspectionPoints.get_num_points_inspected();
            % disp(['Number of points inspected: ', num2str(num_inspected)]);

            % Update the points in the camera's FOV only when necessary,
            % say if the camera has moved significantly or after a set time
            % interval (using a set Time interval of Two seconds)
            if (t - self.previousPointUpdateTime) >= self.params.maxInterval
                % Update the points in the camera's FOV
                self.Pih = self.getPointsInCameraFOV(t, self.params);
                % self.fullRank = 0;
                % Store or use Pih as needed, e.g., in control or concurrent learning
            end

            % Update the Sun's angle (theta) based on its dynamics
            thetasDot = self.sun.sun_dynamics();
            self.sun.update_theta(z(self.params.n+1:self.params.n+self.params.s)); % Update theta based on sun dynamics

            % Controller
            uHat = self.control(t, z);

            % Actual system dynamics
            xDot = self.actualDynamics(t, z, uHat);

            % Concurrent learning
            [thetaDot, IuDot] = self.concurrentLearning(t, z);

            % Concatenated dynamics for output (vectorized)
            zDot = [
                xDot;
                thetasDot;
                zeros(self.params.n/2, 1);  % Placeholder for UghiDot (stationary dynamics)
                thetaDot
                IuDot
                ];
        end

        % Control Law
        function [uHat] = control(self, t, z)

            % Extracting System Matrices
            A = self.params.A;
            B = self.params.B;
            % Pbh = z(1:self.params.n/2,:); % Actual Pbh
            [~,~,Ubhi,~,~,dbhi,dkb,dkhi] = getConcurrentLearningMatrices(t,z,self.Pkh,self.Pih,self.params);
            %% Obtaining Estimates
            thetaHat = z(self.params.n+self.params.s+(self.params.n/2) + 1: ...
                self.params.n+self.params.s +(self.params.n/2) + (2*self.params.N+1), :);
            dbhiHat = thetaHat(1:self.params.N, 1);
            % dkbHat = thetaHat(self.params.N+1, 1);
            % dkhiHat = thetaHat(self.params.N+1+1:2*self.params.N+1, 1);

            PbhHat = mean(Ubhi*diag(dbhiHat) + self.Pih, 2); % Recover Pkhhat

            if t == 0
                self.epsilonR = norm(max(getUnit(self.Pkh, norm(self.Pkh)*self.params.rMin), ...
                    getUnit(self.Pkh, norm(self.Pkh)*self.params.rMax)) ...
                    - PbhHat); % Initializing intial state estimation Error
            end

            % Recover Pkhhat;
            if  t - self.lastUpdateTime >= self.segmentTime
                tSegmentEnd = min(t + self.segmentTime, self.tf);
                if norm(self.Pkh - PbhHat)-self.params.rMin*3 <= self.params.maxError && t - self.lastUpdateTime >= self.params.maxInterval
                    self.Ugh = mean(cell2mat(self.unique_uGhi), 2);
                    % Store the initialized Ugh in history
                    self.PghHistory{end+1} = struct('time', t, 'value', self.Ugh*self.params.rDesired);
                    self.Pkh = self.positionError(end, 1:self.params.n/2)' + self.Ugh*self.params.rDesired; % Previous pbh Hat
                    self.lastUpdateTime  = t;
                    self.epsilonR = norm(max(getUnit(self.Pkh, norm(self.Pkh)*self.params.rMin), ...
                        getUnit(self.Pkh, norm(self.Pkh)*self.params.rMax)) ...
                        - PbhHat); % Initializing intial state estimation Error
                end
                % Run the Riccati equation before each new segment
                self.simulateRiccatiEquation(t, tSegmentEnd+0.05);  % Call to Riccati simulation before each segment
                self.lastSimIntervalUpdateTime = t;
            end
            % Interpolate the entire P gain matrix unique_uGhiat time t
            P_interp = interp1(self.params.tspan, permute(self.params.P, [3, 1, 2]), t); % Interpolate over the 3rd dimension (time)
            % P_interp is currently 1 x 6 x 6, so we need to reshape it
            P = squeeze(P_interp); % Remove singleton dimension
            % Interpolate the entire control gain matrix at time t
            K_interp = interp1(self.params.tspan, permute(self.params.K, [3, 1, 2]), t); % Interpolate over the 3rd dimension (time)
            % K_interp is currently 1 x 3 x 6, so we need to reshape it
            K = squeeze(K_interp); % Remove singleton dimension
            if isnan(P) %% There is a gap in the delay differential solver during the transition of Ugh
                P = self.params.Qf + self.params.gammac*self.params.C'*(self.Ugh*self.Ugh')*self.params.C; % Final State Penalty + orthogonality cond
                K = self.params.R \ (self.params.B'* P);
            end

            % Compute and Populate Stack of Unit Vector direction to nearest uninspected cluster
            Ughi = self.inspectionPoints.kmeans_find_nearest_cluster(self.camera, self.sun, true); % Direction to nearest uninspected cluster
            if all(Ughi == 0)
                Ughi = cell2mat(self.unique_uGhi(end));
            end
            self.unique_uGhi = updateUniqueUGhi(self.unique_uGhi, Ughi);

            %% Computing Estimated Position of goal relative to deputy using Estimates
            %Getting measured data from the camera sensor to get estimated
            %deputy position
            vbh = z(self.params.n/2+1:self.params.n); % velocity vector of deputy wrt chief [vx; vy; vz]
            %%% Correct
            PbhHat = mean(Ubhi*diag(dbhiHat) + self.Pih, 2); % Recover Pbhhat
            Pgh = self.Ugh*self.params.rDesired;
            PgbHat = PbhHat - Pgh;
            eHat = [PgbHat;vbh]; % error (xHat) in paper
            % ----------------------------------
            xHat  = [PbhHat;vbh];
            % ----------------------------------
            %%-------- Computing safe control ---------------- %
            % Ensure positivity for sqrt arguments
            if self.params.aMax <= 0 || self.params.rMin >= norm(xHat(1:self.params.n/2,:))
                error('Arguments to sqrt in hcollision must be strictly positive.')
            end
            if self.params.rMax <= norm(xHat(1:self.params.n/2,:))
                error('Arguments to sqrt in hKIZ must be strictly positive.')
            end
            gradPsiHat = self.safetyConstraintGradient(t, eHat, xHat);
            hHat = self.safetyConstraint(xHat);
            Mt =  self.epsilonR * exp(-self.params.beta * (t - self.lastUpdateTime));
            hrHat = hHat - (self.params.Lb*Mt);
            nuHat = -(self.params.kb/hrHat.^2)*(self.params.Lb*self.epsilonR*self.params.beta ...
                *exp(-self.params.beta*(t - self.lastUpdateTime))) + self.params.alpha * hrHat; % TODO
            SHat = 2*(gradPsiHat*A*eHat - (0.5*gradPsiHat*B*(self.params.R \ B')...
                *(2*P*eHat)) + nuHat);
            calRB  = gradPsiHat*B*(self.params.R \ B')*gradPsiHat';
            lambdaBar = 100;
            if calRB ~= 0 &&  SHat > 0  ...
                    &&  norm(xHat(1:self.params.n/2,:)) - self.params.rMin < 1
                lambdaHat = min(SHat/calRB, lambdaBar);
            else
                lambdaHat = 0;
            end
            uSafe = -0.5*(self.params.R \ B')*lambdaHat*gradPsiHat';

            uHat = -K * eHat + uSafe; % Near-optimal control
            if isnan(uHat)
                warning('Something is wrong with the controller, nan');
            end
            %% Some bookeeping for plotting
            self.params.dbhi = dbhi';
            self.params.dkb = dkb;
            self.params.dkhi = dkhi';

            % Save Data
            if isempty(self.tStore) || mod(t, self.segmentTime) ~= 0
                self.positionError = [self.positionError; eHat'];
                self.tStore = [self.tStore; t];
                self.dbhiStore = [self.dbhiStore; dbhi];
                self.dkbStore = [self.dkbStore;dkb];
                self.dkhiStore = [self.dkhiStore;dkhi];

                self.uStore = [self.uStore; uHat'];

                if self.fullRank == 1

                    self.conditionalNumbersStore  = [self.conditionalNumbersStore;cond(self.QScriptY)];
                end
            end
        end

        function xDot = actualDynamics(self, t, z, u)
            x = z(1:self.params.n, :);  % Extract actual states
            xDot = self.params.A * x + self.params.B * u;  % State dynamic
        end

        % Constraints
        function h = safetyConstraint(self, x)
            hcollision =  self.collisionConstraint(x);
            hKIZ = self.keepInZoneConstraint(x);

            h = (hcollision * hKIZ) / (hcollision + hKIZ);
        end

        %gradient of constraints
        function gradientPsi = safetyConstraintGradient(self, t, e, x)
            aMax = self.params.aMax;
            rMax = self.params.rMax;
            rMin = self.params.rMin;
            beta = self.params.beta;
            Lb = self.params.Lb;
            % normal to the surface of the chief satellite emanating from the centroid of the
            % cluster of features that are currently within the FOV of the camera
            h = self.safetyConstraint(x);
            Pgh = self.Ugh*self.params.rDesired;
            gradh = BarrierGradient(aMax,Pgh(1), ...
                Pgh(2),Pgh(3),rMax,rMin,e(1),e(2),e(3),e(4),e(5),e(6));
            Mt =  self.epsilonR * exp(-beta * (t - self.lastUpdateTime));
            hr = h - (Lb*Mt);
            gradientPsi = -(self.params.kb/hr.^2) * gradh;
        end

        function hcollision = collisionConstraint(self, x)
            % Extract position and velocity vectors from state
            Pbh = x(1:self.params.n/2);        % Position vector [x; y; z]
            vbh = x(self.params.n/2 + 1: self.params.n);        % Position vector [x; y; z]
            % v = x((self.params.n/2)+1:self.params.n);  % Velocity vector [vx; vy; vz]
            rMin = self.params.rMin;
            aMax = self.params.aMax;

            % Define unit vector without norm function
            norm_Pbh = sqrt(Pbh(1)^2 + Pbh(2)^2 + Pbh(3)^2);

            % Projection
            vProj =  dot(vbh, Pbh) / norm_Pbh;

            % Define collision Function
            hcollision = sqrt(2 * aMax * (norm_Pbh - rMin)) + vProj;
        end

        function hKIZ = keepInZoneConstraint(self, x)
            % Extract position and velocity vectors from state
            Pbh = x(1:self.params.n/2);        % Position vector [x; y; z]
            vbh = x(self.params.n/2 + 1: self.params.n);        % Position vector [x; y; z]
            % v = x((self.params.n/2)+1:self.params.n);  % Velocity vector [vx; vy; vz]
            rMax = self.params.rMax;
            aMax = self.params.aMax;
            % Define unit vector without norm function
            norm_Pbh = sqrt(Pbh(1)^2 + Pbh(2)^2 + Pbh(3)^2);

            % Projection
            vProj =  dot(vbh, Pbh) / norm_Pbh;

            % Define collision Function
            hKIZ = sqrt(2 * aMax * (rMax - norm_Pbh)) + vProj;
        end

        function [thetaHatDot, IuDot] = concurrentLearning(self, t, z)
            thetaHat = z(self.params.n+self.params.s+(self.params.n/2) + 1: ...
                self.params.n+self.params.s +(self.params.n/2) + 2*self.params.N+1, :);
            vbh = z(self.params.n/2+1:self.params.n); % velocity vector of deputy wrt chief [vx; vy; vz]
            [Yi,~,Ubhi,Ukb,Ukhi,~,~,~] = getConcurrentLearningMatrices(t,z,self.Pkh,self.Pih,self.params);

            %% Stacked matrices
            Uv  = zeros(self.params.N+1,1);
            for i = 1:self.params.N
                Uv(i) = Ubhi(:,i)'*vbh;
            end
            Uv(self.params.N+self.params.ell) = Ukb'*vbh;

            muVector = [Uv;zeros(self.params.N, 1)];
            IuDot = Uv;
            if (self.fullRank==1)
                ScriptU = zeros((self.params.n/2)*self.params.N+self.params.N,1);
                for i = 1:self.params.N
                    Chi = (self.SigmaY \ self.SigmaU);
                    ScriptU((self.params.n/2)*(i-1)+1:(self.params.n/2)*i) = Ukhi(:, i)*Chi(i);
                end
                ScriptU((self.params.n/2)*self.params.N+1:(self.params.n/2)*self.params.N+self.params.N)...
                    = self.SigmaY \ self.SigmaU;
                ScriptY = [Yi, zeros(3*self.params.N, self.params.N);
                    zeros(self.params.N,self.params.N+1), eye(self.params.N)];
                thetaHatDot  = muVector + (self.params.kTheta * ScriptY'*(ScriptU - ScriptY*thetaHat));
            else
                thetaHatDot = zeros(2*self.params.N + 1, 1);
            end

        end

        function [value, isterminal, direction] = ddefunEvents(self, t, z, zDelayed)
            n = self.params.n; % dimension
            s = self.params.s;
            ell = self.params.ell;
            N = self.params.N; % number of unknowns
            M = self.params.M; % maximum history stack points

            % Existing event for checking data improvement
            if t - self.tau >= self.params.tStar && t > self.params.T
                if t - self.purgeTime >= self.params.maxInterval && self.nStackPoints >= M
                    self.QScriptU = zeros(size(self.QScriptU));
                    self.QScriptY = zeros(size(self.QScriptY));
                    % self.SigmaU = zeros(size(self.SigmaU));
                    % self.SigmaY = zeros(size(self.SigmaY));
                    self.lambda = 0; % Reset lambda if needed
                    % self.fullRank = 0;
                    self.purgeTime = t;
                    self.nPurges = self.nPurges + 1;
                    fprintf('Purged data at t = %.2f seconds.\n', t);
                    value = 0; % Trigger purging event
                else
                    % Retrieve the new data
                    Iu = z(n+s+(n/2)+(2*N+1)+1:n+s+(n/2)+(2*N+1)+N+ell, :);
                    IuDelayed = zDelayed(n+s+(n/2)+(2*N+1)+1:n+s+(n/2)+(2*N+1)+N+ell, :);

                    [~, Psi, ~, ~, ~, ~, ~, ~] = getConcurrentLearningMatrices(t, z, self.Pkh, self.Pih, self.params);
                    [~, PsiDelayed, ~, ~, ~, ~, ~, ~] = getConcurrentLearningMatrices(t, zDelayed, self.Pkh, self.Pih, self.params);

                    calU = Iu - IuDelayed;
                    calY = Psi - PsiDelayed;

                    % Compute Sigma matrices
                    S = [calY; self.QScriptY(1:end-(N+ell), :)];
                    newSigmaY = (S.' * S) / (1 + self.params.kappa * norm(S.' * S));
                    temp_lambdas = eig(newSigmaY);
                    new_lambda = min(temp_lambdas);
                    temp_lambdas(temp_lambdas <= self.params.epsilon^2) = NaN;
                    new_lambda_nz = min(temp_lambdas);

                    % Check if the new data improves the minimum eigenvalue
                    if (new_lambda_nz - self.lambda > 0 && self.lambda < self.params.epsilon) || new_lambda >= self.params.epsilon
                        self.QScriptU = [calU; self.QScriptU(1:end-(N+ell), :)];
                        self.QScriptY = [calY; self.QScriptY(1:end-(N+ell), :)];
                        self.nStackPoints = self.nStackPoints + 1;

                        self.SigmaU = (S.' * self.QScriptU) / (1 + self.params.kappa * norm(S.' * S));
                        self.SigmaY = newSigmaY;
                        self.lambda = new_lambda;
                        if min(eig(self.SigmaY)) > 0
                            self.fullRank = 1;
                        end
                        value = 0; % Trigger the data improvement event
                    else
                        value = 1; % No event
                    end
                end

                self.tau = t;
            else
                value = 1; % No event
            end

            isterminal = 1; % Stop dde23 integration when the event triggers
            direction = 0; % Trigger regardless of the direction
        end


        function z = ddefunHistory(self, t, z0)
            if t<0
                z = zeros(size(z0));
            else
                z = z0;
            end
        end

        function Pih = getPointsInCameraFOV(self, t, params)
            % GETPOINTSINCAMERAFOV Selects the first N points in the camera's FOV
            % with dwell time condition to update the points when they have been
            % in the FOV for a specified duration.
            %
            % Inputs:
            %   self   - The object instance containing the inspection points, camera, and sun data
            %   t      - Current time
            %   params - A structure containing relevant parameters (e.g., N, dwellTime)
            %
            % Outputs:
            %   Pih    - A subset of points selected from those in the camera's FOV

            % Get points currently in the camera's field of view
            pointsInCameraFOV = ...
                self.inspectionPoints.get_current_illuminated_points_in_camera_FOV(self.camera, self.sun, true);
            % If t = 0, initialize with points in the FOV without checking dwell time
            if t == 0
                % Select the first N points or all available points if fewer than N
                totalPoints = size(pointsInCameraFOV, 2);
                selectedPointsCount = min(totalPoints, params.N);
                Pih = pointsInCameraFOV(:, 1:selectedPointsCount);

                % Store the initialized Pih in history
                self.PihHistory{end+1} = struct('time', t, 'value', Pih);

                % Initialize dwell time to 0 at the start
                self.dwellTime = 0;

                % Initialize the last update time to the current time
                self.previousPointUpdateTime = t;
                return; % Skip the rest of the logic at t = 0
            end
            % Check if points have changed or if dwell time has passed
            if ~isempty(self.PihHistory)
                % Get the most recent points from the history
                lastHistoryEntry = self.PihHistory{end};
                previousPointsInCameraFOV = lastHistoryEntry.value;
                totalPoints = size(pointsInCameraFOV, 2);
                selectedPointsCount = min(totalPoints, params.N);

                % Points have changed, reset dwell time counter
                if ~isequal(previousPointsInCameraFOV, pointsInCameraFOV(:, 1:selectedPointsCount))
                    % Points have changed, reset dwell time
                    self.dwellTime = 0;
                    % disp('Points in FOV have changed. Updating Pih...');
                    fprintf('Points in FOV have changed. Updating Pih at t = %.2f seconds.\n', t);
                end
            else
                % If there's no history, initialize dwell time
                self.dwellTime = 0;
            end

            % Handle dwell time condition
            if self.dwellTime >= self.lastUpdateTime
                % Dwell time has passed, update Pih

                % Get the total number of points in the camera's FOV
                totalPoints = size(pointsInCameraFOV, 2);

                % Select the first N points or all available points if fewer than N
                selectedPointsCount = min(totalPoints, params.N);
                Pih = pointsInCameraFOV(:, 1:selectedPointsCount);

                % Store the updated Pih and the current points in the history
                self.PihHistory{end+1} = struct('time', t, 'value', Pih);

                % Reset dwell time after update
                self.dwellTime = 0;
            else
                % Increment dwell time
                self.dwellTime = self.dwellTime + (t - self.previousPointUpdateTime);

                % If no change and dwell time hasn't been reached, return the last Pih
                if ~isempty(self.PihHistory)
                    lastHistoryEntry = self.PihHistory{end};
                    Pih = lastHistoryEntry.value;
                else
                    error('No points in the FOV or no previous Pih to return.');
                end
            end

            % Update the last update time to current time
            self.previousPointUpdateTime = t;
        end

    end
end

==> code/Sun.m <==
classdef Sun < handle
    properties
        theta       % Initial angle of the sun (radians)
        n           % Mean motion of the sun (rad/s)
        sun_distance % Distance to the sun (meters)
    end

    properties (Dependent)
        position    % Sun's position in the Hill's reference frame
    end

    methods
        function obj = Sun(theta, n, sun_distance)
            % Constructor for the Sun object
            % theta: Initial angle (radians)
            % n: Mean motion (rad/s)
            % sun_distance: Distance from the origin to the sun (meters)
            rng(42);  % Set a fixed seed for reproducibility
            if nargin < 1
                theta = 0;  % Default initial angle
            end
            if nargin < 2
                n = 0.001027;  % Default mean motion (rad/s)
            end
            if nargin < 3
                sun_distance = 1.496e11;  % Default distance to the sun (meters, approximately 1 AU)
            end

            obj.theta = theta;
            obj.n = n;
            obj.sun_distance = sun_distance;
        end

        function state = get_initial_state(obj)
            % Return the initial state [theta]
            state = obj.theta;
        end

        function theta = get_theta(obj)
            % Return the current sun angle in radians
            theta = obj.theta;
        end

        function pos = get.position(obj)
            % Calculate the sun's position based on theta
            pos = [obj.sun_distance * cos(obj.theta);
                   obj.sun_distance * sin(obj.theta);
                   0];
        end

        function thetaDot = sun_dynamics(obj)
            % Compute the rate of change of the state [theta_dot]
            thetaDot = 1*obj.n;
        end

        function update_theta(obj, newTheta)
            % Update the sun's angle (theta)
            obj.theta = newTheta;  % Update theta
        end
    end
end


==> code/applyMarkersAndFormatting.m <==
% Utility function for plotting with markers
function applyMarkersAndFormatting(p)
mrk1 = {'s', 'v', 'o', '*', '^', 'x'};
mrk = (mrk1(1:size(p, 1)))';
set(p, {'marker'}, mrk, {'markerfacecolor'}, get(p, 'Color'), 'markersize', 5);
f_nummarkers(p, 10, 1);
for i = 1:size(p, 1)
    hasbehavior(p(i), 'legend', false);
end
end

==> code/f_nummarkers.m <==
%------------------------BEGIN FUNCTION
% NUMMARKERS takes a vector of line handles in h
% and reduces the number of plot markers on the lines
% to num. This is useful for closely sampled data.
%
% example:
% t = 0:0.01:pi;
% p = plot(t,sin(t),'-*',t,cos(t),'r-o');
% nummarkers(p,10);
% legend(p,'sin(t)','cos(t)')
%
% Magnus Sundberg Feb 08, 2001
%
% Note : if you plot in a for loop, store the p=plot(..) into an array plVec, and pass this to this function, calling it once only!
%h = arrayof plot handles
%num = numer of desired markers
%doSpacingAlongX = 1 (default) -> marker delta-x constant, 0-> spacing constant along the curve 
%
% Massimo Ciacci, Nov 04, 2011

function f_nummarkers(h,num, doSpacingAlongX)
if nargin < 3
    doSpacingAlongX = 1;
end



for n = 1:length(h)
    if strcmp(get(h(n),'type'),'line')
        axes(get(h(n),'parent'));
        x = get(h(n),'xdata');
        y = get(h(n),'ydata');
        if (doSpacingAlongX)
             ti = linspace(x(1),x(end),num);
             t = 1:length(x);
             ti = round(interp1(x,t,ti));
        else
            t = 1:length(x);
            s = [0 cumsum(sqrt(diff(x).^2+diff(y).^2))]; %measures length along the curve
            si = (0:num-1)*s(end)/(num-1); %equally spaced lengths along the curve
            si(end) = s(end); %fix last point to be within the curve 
            ti = round(interp1(s,t,si)); %find x index of markers
        end
        xi = x(ti);
        yi = y(ti);
        marker = get(h(n),'marker');
        ms = get(h(n),'markersize');
        color = get(h(n),'color');
        style = get(h(n),'linestyle');
        width = get(h(n),'linewidth');
        % make a line with just the markers
        set(line(xi,yi),'marker',marker,'linestyle','none','color',color,'markerfacecolor',color,'markersize',ms);
        % make a copy of the old line with no markers
%         set(line(x,y),'marker','none','linestyle',style,'linewidth',width,'color',color,'markerfacecolor',color,'markersize',ms);
        % set the x- and ydata of the old line to [], this tricks legend to keep on working
%         set(h(n),'xdata',[],'ydata',[]);
        set(h(n),'marker','none');
    end
end
%------------------------END FUNCTION (save into nummarkers.m)

==> code/getConcurrentLearningMatrices.m <==
function [Y1,Psi,Ubhi,Ukb,Ukhi,dbhi,dkb,dkhi] = getConcurrentLearningMatrices(t,z, Pkh, Pih, params)
%GETYANDUNITVECTORS Summary of this function goes here
%   Detailed explanation goes here
%% Unit Vectors
Pbh = z(1:params.n/2); % Position vector of deputy wrt chief [x; y; z]
% vbh = z(params.n/2+1:params.n); % velocity vector of deputy wrt chief [vx; vy; vz]
Pbhi = diag(Pbh)*ones(size(Pih)) - Pih; % Position of deputy with respect to points on the chief within camera FOV
Pkhi = diag(Pkh)*ones(size(Pih)) - Pih; % Position of keyframe wrt points on the chief within camera FOV
Pkb = Pbh - Pkh; % Position of the deputy wrt the keyframe

%% Unknown distances
cols = size(Pbhi, 2);
dkhi = zeros(1, cols); % Initialize magnitudes of the keyframe wrt to the chief in camera FOV
dbhi = zeros(1, cols); % Initialize an array to store the norms

% Iterate over each column of Pbhi and Pghi
for i = 1:cols
    dbhi(i) = norm(Pbhi(:, i)); % Calculate the norm of the column vector
    dkhi(i) = norm(Pkhi(:, i)); % Calculate the norm of the column vector
end
dkb = norm(Pkb); % Get the magnitude of the goal wrt deputy

%% Unit Vectors
Ubhi = zeros(size(Pbhi));
Ukhi = zeros(size(Pkhi));

for i = 1:cols
    % Normalize each vector to get unit vectors
    Ubhi(:, i) = Pbhi(:, i) / norm(Pbhi(:, i));
    Ukhi(:, i) = Pkhi(:, i) / norm(Pkhi(:, i));
end
if t > 0
    Ukb  = Pkb / norm(Pkb);
else
   Ukb = [1;0;0];
end
%% Stacked distances for concurrent learning
Y1 = zeros(3 * params.N, params.N + 1);
Y2 = zeros(3 * params.N, params.N);

for i = 1:params.N
    start = 3 * (i - 1) + 1;
    stop = 3 * (i - 1) + 3;
    Y1(start:stop, i) = Ubhi(:, i);
    Y1(start:stop, params.N + 1) = -Ukb;
    Y2(start:stop, i) = Ukhi(:, i);
end

% Compute Y matrix
Psi = (Y1' * Y1) \ (Y1' * Y2);
end


==> code/getEstimatedPosition.m <==
function PbhHat= getEstimatedPosition(t, z, Pih, params)
%GETESTIMATEDPOSITION Summary of this function goes here
%   Detailed explanation goes here
Pbh = z(1:params.n/2); % Position vector of deputy wrt chief [x; y; z]
dbhHat = z(params.n+params.s+(params.n/2) + 1: ...
                params.n+params.s +(params.n/2) + params.N);
Pbhi = diag(Pbh)*ones(size(Pih)) - Pih; % Position of deputy with respect to points on the chief within camera FOV
%% Unit Vectors
Ubhi = zeros(size(Pbhi));
for i = 1:size(Pbhi,2)
    % No noise is added, simply normalize the pixel coordinates
    Ubhi(:,i) = Pbhi(:,i)/norm(Pbhi(:,i));
end
PbhiHat = Ubhi * diag(dbhHat);
% Compute the sum of Pbhi and Pih
% Calculate PbhHat as the average across each row (or sum, depending on your preference)
PbhHat = mean(PbhiHat + Pih, 2);  % Taking the mean of each row
end



==> code/getHistoricalValueAtTime.m <==
function value = getHistoricalValueAtTime(valueHistory, t)
% Method to get value from history based on a given time t
    if isempty(valueHistory)
        error('History is empty. No value has been logged yet.');
    end
    % Find the most recent entry before or at time t
    for i = numel(valueHistory):-1:1
        if valueHistory{i}.time <= t
            value = valueHistory{i}.value;
            return;
        end
    end
    % If no entry is found before t, return nan
    warning('No value found for the specified time. Returning default.');
    value = NaN;
end

==> code/getUnit.m <==
function U = getUnit(P,PNorm)
% compute unit vectors based on the input vectors and their corresponding norms.
U = zeros(size(P)); % Initialize a matrix of zeros with the same size as P
% Iterate over each column of P
for i = 1:size(U,2)
     % Divide each vector in P by its corresponding norm in PNorm
    U(:,i) = P(:,i)/PNorm(i);
end
end

==> code/getnorms.m <==
function norms = getnorms(P)
cols = size(P,2);
norms = zeros(1,cols);
for i = 1:cols
    norms(i) = norm(P(:,i));
end
end

==> code/mainFinal.m <==
clear all
close all
clc

rng(42)
%% Inspection Parameters
num_points = 99;
radius = 10;  %
priority_vector = [0; 0; 1];

%% Set simulation time
tf =  3000;  % Final time for the simulation in seconds
segmentTime = 20; % Time for each segment in seconds
kb = 0.1; % Barrier gain (set to 0 to turn off safety)

if ceil(tf) == 10                                                                                                                                                                                                                                                                                                                                                                 
    %% Run the simulation for different orthogonality penalties
    fprintf('Starting simulation...\n');
    %% Gamma_c values to try
    gammacValues = [0 5 10 15 20];
    % Define a colormap for distinct colors
    colors = lines(length(gammacValues)); % Generates distinct colors

    % Prepare a temporary storage for conditional numbers
    allConditionalNumbers = cell(length(gammacValues), 1);
    timeValuesforCond = cell(length(gammacValues), 1);
    alldbhiRMSE = cell(length(gammacValues), 1);
    alldkbRMSE = cell(length(gammacValues), 1);
    alldkhiRMSE = cell(length(gammacValues), 1);
    for i = 1:length(gammacValues)
        gammac = gammacValues(i);
        fprintf('Running simulation for gammac = %d...\n', gammac);
        %% Create an instance of the SatelliteInspection class
        satelliteInspection = SatelliteInspectionFinal(num_points, radius, priority_vector, gammac, kb);
        % Run simulation and store the results
        satelliteInspection.simulateClosedLoopDynamics(tf, segmentTime);

        % Store the current conditional numbers
        currentConditionalNumbers = satelliteInspection.conditionalNumbersStore; % Get the current result
        currentT = satelliteInspection.tStore;
        % Remove NaN and Inf values from conditional numbers and the corresponding time values
        validIndices = ~isnan(currentConditionalNumbers) & ~isinf(currentConditionalNumbers); % Find valid indices

        % Filter both conditional numbers and time values using the valid indices
        currentConditionalNumbers = currentConditionalNumbers(validIndices);
        currentT = currentT(validIndices);

        % Store the filtered result
        allConditionalNumbers{i} = currentConditionalNumbers;
        timeValuesforCond{i} = currentT;
        timeValuesforCond{i} = currentT;
        fprintf('Simulation completed for gammac = %d.\n', gammac);
    end
    figure
    hold on
    % Plot all results after running simulations
    for i = 1:length(gammacValues)
        % disp(mean(allConditionalNumbers{i}))
        % Plot the results for each gammac value
        plot(timeValuesforCond{i}, allConditionalNumbers{i}, ...
            'LineWidth', 2, 'Color', colors(i, :), 'DisplayName', ['\gamma_c = ', num2str(gammacValues(i))]);
    end
    title('Results for Different \gamma_c Values');
    xlabel('Time');
    ylabel('Condition Number of Regressor');
    legend show; % Show the legend to identify lines by gammac values
    hold off;
else
    %% Run Riccati Equation Simulation
    gammac = 1;
    satelliteInspection = SatelliteInspectionFinal(num_points, radius, priority_vector, gammac, kb);

    %% Run Closed Loop Dynamics Simulation
    fprintf('Running closed-loop dynamics simulation...\n');
    satelliteInspection.simulateClosedLoopDynamics(tf, segmentTime);
    fprintf('Closed-loop dynamics simulation complete.\n');

end

%% Extract results
params = satelliteInspection.params;
inspection_points = satelliteInspection.inspectionPoints;
PghHistory = satelliteInspection.PghHistory;
PihHistory = satelliteInspection.PihHistory;
positionError = satelliteInspection.positionError;
%% stored values
uStore = satelliteInspection.uStore;
tStore = satelliteInspection.tStore;
dbhi = satelliteInspection.dbhiStore;
dkb = satelliteInspection.dkbStore;
dkhi = satelliteInspection.dkhiStore;
%% Extracting Data from dde23
z = satelliteInspection.sol.z';
t = satelliteInspection.sol.t;

%% Aligning u, dbhi, dkb, and dkhi to Align with t
% Ensure unique time points
[tStoreUnique, uniqueIdx] = unique(tStore, 'stable');
% Align corresponding values for u, dbhi, dkb, and dkhi
uStoreUnique = uStore(uniqueIdx, :); 
dbhiUnique = dbhi(uniqueIdx, :);
dkbUnique = dkb(uniqueIdx, :);
dkhiUnique = dkhi(uniqueIdx, :);
% Perform interpolation to align with t
uAligned = interp1(tStoreUnique, uStoreUnique, t, 'previous', 'extrap');
dbhiAligned = interp1(tStoreUnique, dbhiUnique, t, 'previous', 'extrap');
dkbAligned = interp1(tStoreUnique, dkbUnique, t, 'previous', 'extrap');
dkhiAligned = interp1(tStoreUnique, dkhiUnique, t, 'previous', 'extrap');
% Save aligned data into structured arrays
dataStruct = struct( ...
    't', t, ...
    'u', uAligned, ...
    'dbhi', dbhiAligned, ...
    'dkb', dkbAligned, ...
    'dkhi', dkhiAligned ...
);
% Access individual fields as needed
uHat = dataStruct.u;
dbhi = dataStruct.dbhi;
dkb = dataStruct.dkb;
dkhi = dataStruct.dkhi;
% save('uHat.mat', 'uHatStruct');
%% States
x = z(:, 1:params.n);
Pbh = z(:, 1:params.n/2);
vbh = z(:, (params.n/2)+1:params.n);
%% Control
u = zeros(length(t), params.m);
PbhHat = zeros(length(t), params.n/2);
Pgb = zeros(length(t), params.n/2);
PgbHat = zeros(length(t), params.n/2);
for k = 1:length(t)
    Pih = getHistoricalValueAtTime(PihHistory, t(k));
    Pgh = getHistoricalValueAtTime(PghHistory, t(k));
    PbhHat(k, :) = getEstimatedPosition(t(k), z(k, :), Pih, params)';
    Pgb(k, :) = Pbh(k, :) - Pgh';
    PgbHat(k, :) = PbhHat(k, :) - Pgh';
end
thetas = z(:, params.n+1:params.n+params.s); % sun angle

thetaHat = z(:, params.n+params.s+(params.n/2) + 1: ...
    params.n+params.s +(params.n/2) + (2*params.N+1));
dbhiHat = thetaHat(:, 1:params.N, 1);
dkbHat = thetaHat(:, params.N+1, 1);
dkhiHat = thetaHat(:, params.N+1+1:2*params.N+1, 1);

%% Plot results
plotSpacecraftTrajectory(t, x, PbhHat, PghHistory, inspection_points);

figure;
p = plot(t, Pbh, 'LineWidth', 2);
applyMarkersAndFormatting(p);
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$p_{b/h}(t)$', 'interpreter', 'latex', 'FontSize', 20);

figure;
p = plot(t, PbhHat, '--', 'LineWidth', 2);
applyMarkersAndFormatting(p);
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$\hat{p}_{b/h}(t)$', 'interpreter', 'latex', 'FontSize', 20);

figure;
plot(t, Pgb, 'LineWidth', 2);
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$p_{g/b}(t)$', 'interpreter', 'latex', 'FontSize', 20);

figure;
p = plot(t, vbh, 'LineWidth', 2);
applyMarkersAndFormatting(p);
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$v_{b/h}(t)$', 'interpreter', 'latex', 'FontSize', 20);

figure;
plot(t, uHat, 'LineWidth', 2);
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$u(t)$', 'interpreter', 'latex', 'FontSize', 20);

% Plot dbhi and dbhiHat
figure;
plot(t, dbhiHat, 'LineWidth', 2); % Estimated distance
hold on;
plot(t, dbhi', '--', 'LineWidth', 2); % Actual distance (assuming dbhi is the actual value)
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$d_{b/h}(t)$', 'interpreter', 'latex', 'FontSize', 20);
legend({'$\hat{d}_{b/h}(t)$', '$d_{b/h}(t)$'}, 'interpreter', 'latex', 'FontSize', 18);
hold off;

% Plot dkb and dkbHat
figure;
plot(t, dkbHat, 'LineWidth', 2); % Estimated distance
hold on;
plot(t, dkb, '--', 'LineWidth', 2); % Actual distance
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$d_{k/b}(t)$', 'interpreter', 'latex', 'FontSize', 20);
legend({'$\hat{d}_{k/b}(t)$', '$d_{k/b}(t)$'}, 'interpreter', 'latex', 'FontSize', 18);
hold off;

%  Plot dkhi and dkhiHat
figure;
plot(t, dkhiHat, 'LineWidth', 2); % Estimated distance
hold on;
plot(t, dkhi, '--', 'LineWidth', 2); % Actual distance
xlabel('$t [s]$', 'interpreter', 'latex', 'FontSize', 20);
ylabel('$d_{k/h}(t)$', 'interpreter', 'latex', 'FontSize', 20);
legend({'$\hat{d}_{k/h}(t)$', '$d_{k/h}(t)$'}, 'interpreter', 'latex', 'FontSize', 18);
hold off;




==> code/mth2q.m <==
function q = mth2q(m,theta)
% converts axis angle to a quaterion
q = zeros(4,1);
q(1) = cos(theta/2);
q(2) = sin(theta/2)*m(1);
q(3) = sin(theta/2)*m(2);
q(4) = sin(theta/2)*m(3);
end

==> code/orientationCommand.m <==
function wc = orientationCommand(qc,qd,wd,k3)
% generate command angular velocity
%  inputs: qc (current orientation as a quaternion),
% qd (desired orientation as a quaternion), 
% wd (desired angular velocity), and
% k3 (a constant).

% Calculate the quaternion difference between desired and current orientation
qTilde = qmult((qinv(qd)),qc); 

% Calculate the command angular velocity
wc = -k3*qTilde + qmult(qmult(qinv(qTilde),wd),qTilde);
end

==> code/plotSpacecraftTrajectory.m <==
function plotSpacecraftTrajectory(t, x, PbhHat, PghHistory, inspection_points)
    % PLOTSPACECRAFTTRAJECTORY Plot spacecraft trajectory and collision zone.

    % 3D plot of trajectories
    figure;
    plot3(x(:, 1), x(:, 2), x(:, 3), 'LineWidth', 2, 'LineStyle', '-', 'Color', [0, 0.5, 0.5]); % Custom color
    hold on;
    % plot3(PbhHat(:, 1), PbhHat(:, 2), PbhHat(:, 3), 'LineWidth', 2, 'LineStyle', '-', 'Color', [0.5, 0.5, 0.5]); % Custom color
    % 

    % Extract positions for scatter plot
    positions = cell2mat(arrayfun(@(p) p.position, inspection_points.points, 'UniformOutput', false)');
    inspected_status = arrayfun(@(p) p.inspected, inspection_points.points);

    % Separate the positions of inspected and uninspected points
    inspected_positions = positions(:, inspected_status);
    uninspected_positions = positions(:, ~inspected_status);

    % Scatter plot for uninspected points (default color)
    scatter3(uninspected_positions(1, :), uninspected_positions(2, :), uninspected_positions(3, :), 36, 'filled');

    % Scatter plot for inspected points (green color)
    scatter3(inspected_positions(1, :), inspected_positions(2, :), inspected_positions(3, :), 36, 'g', 'filled');

    % Highlight the origin and end points
    plot3(x(1, 1), x(1, 2), x(1, 3), 'ro', 'MarkerSize', 10, 'LineWidth', 2); % Origin point
    plot3(x(end, 1), x(end, 2), x(end, 3), 'bs', 'MarkerSize', 10, 'LineWidth', 2); % End point

    % Plot collision zone (sphere)
    [sx, sy, sz] = sphere; % Generate unit sphere
    collision_radius = 15; % Collision zone radius
    surf(collision_radius * sx, collision_radius * sy, collision_radius * sz, ...
         'FaceAlpha', 0.2, 'EdgeColor', 'none', 'FaceColor', [1, 0, 0]); % Transparent red

    % Loop through all time points to retrieve and plot goal locations
    % Preallocate for speed
    PghMatrix = zeros(3, length(t));

    % Extract all Ugh vectors at once
    for k = 1:length(t)
        PghMatrix(:, k) = getHistoricalValueAtTime(PghHistory, t(k));
    end

    % Compute all goal positions
    goalPositions = PghMatrix;

    % Plot all goal locations as a batch
    plot3(goalPositions(1, :), goalPositions(2, :), goalPositions(3, :), 'o', ...
          'MarkerSize', 6, 'MarkerEdgeColor', 'b', ...
          'MarkerFaceColor', 'b'); % Blue markers

    % Set axis labels
    xl = xlabel('$x(t)$', 'Interpreter', 'latex');
    yl = ylabel('$y(t)$', 'Interpreter', 'latex');
    zl = zlabel('$z(t)$', 'Interpreter', 'latex');
    legend({'Trajectory', 'Uninspected Points', 'Inspected Points', 'Start Point', 'End Point', 'goal locations', 'Collision Zone'}, ...
        'Location', 'best', 'Interpreter', 'latex', 'FontSize', 16);
    title('Actual Trajectory Plot', 'FontSize', 24);

    % Set font size for labels
    set(xl, 'FontSize', 20);
    set(yl, 'FontSize', 20);
    set(zl, 'FontSize', 20);
    axis equal;
    grid on;
    hold off;
end


==> code/q2R.m <==
function R = q2R(q)
% convert quaternion to a rotation matrix
w = q(1);
x = q(2);
y = q(3);
z = q(4);
R = [1-2*y^2-2*z^2,   2*x*y-2*z*w,   2*x*z+2*y*w;
       2*x*y+2*z*w, 1-2*x^2-2*z^2,   2*y*z-2*x*w;
       2*x*z-2*y*w,   2*y*z+2*x*w, 1-2*x^2-2*y^2];
end

==> code/qdiff.m <==
function qDiff = qdiff(q,w)
qDiff = 0.5*qmult(q,w);
end

==> code/qinv.m <==
function qInv = qinv(q)
    qInv = [q(1);-q(2);-q(3);-q(4)];
end

==> code/qmat.m <==
function qMat = qmat(q)
qMat = [q(1), -q(2), -q(3), -q(4);
        q(2),  q(1), -q(4),  q(3);
        q(3),  q(4),  q(1), -q(2);
        q(4), -q(3),  q(2),  q(1)];
end

==> code/qmult.m <==
function q = qmult(q1,q2)
rows = max(size(q1,1),size(q2,1));
cols = max(size(q1,2),size(q2,2));
q = zeros(rows,cols);
if size(q1,2) >size(q2,2)
    for i = 1:size(q1,2)
        q(:,i) = qmat(q1(:,i))*q2;
    end
else
    q = qmat(q1)*q2;
end
end

==> code/recoverNorm.m <==
function normP = recoverNorm(D, Si, j)
    % recoverNorm calculates the norm of the original position vector P.
    % 
    % Inputs:
    %   D - A 3xN matrix representing the differences (P - S_i).
    %   Si - A 3xN matrix representing the positions of the points S_i.
    %   j - An integer index specifying which column of Si to use.
    %
    % Output:
    %   normP - The norm of the original position vector P.

    % Check if inputs are of size 3xN
    [rowsD, colsD] = size(D);
    [rowsSi, colsSi] = size(Si);
    
    if rowsD ~= 3 || rowsSi ~= 3 || colsD ~= colsSi
        error('D and Si must be 3xN matrices of the same size.');
    end
    
    % Check if the index j is valid
    if j < 1 || j > colsD
        error('Index j must be between 1 and N (number of columns).');
    end

    % Calculate P using the specified column of Si
    P = D(:, j) + Si(:, j);

    % Calculate the norm of P
    normP = norm(P);
end


==> code/savingResults.m <==
folder_name = 'data';

% Check the value of ceil(t(end)) and create a subfolder accordingly
if ceil(t(end)) == 10
    subfolder_name = 'data10';
    idx = ceil(length(t) / 4000);
    idxStore = ceil(0.5*length(tStore)/length(t));
    t_downsampled = t(1:idx:end);
    t_store_downsampled = tStore(1:idxStore:end)';
elseif ceil(t(end)) == 3000
    subfolder_name = 'data3000';
    idx = ceil(length(t) / 500);
    idxStore = ceil(17 * length(tStore) / length(t));
    t_downsampled = t(1:idx:end);
    t_store_downsampled = tStore(1:idxStore:end)';

elseif ceil(t(end)) == 1000
    subfolder_name = 'data1000';
    idx = ceil(length(t) / 550);
    idxStore = ceil(10 * length(tStore) / length(t));
    t_downsampled = t(1:idx:end);
    t_store_downsampled = tStore(1:idxStore:end)';
else
    error('Unexpected value of ceil(t(end)). Expected 10 or 3000.');
end

% Create the subfolder within 'data'
subfolder_path = fullfile(folder_name, subfolder_name);
[status, msg, msgID] = mkdir(subfolder_path);

%% Downsampling data to <500 data points

% Extract positions for scatter plot
positions = cell2mat(arrayfun(@(p) p.position, satelliteInspection.inspectionPoints.points, 'UniformOutput', false)');
inspected_status = arrayfun(@(p) p.inspected, satelliteInspection.inspectionPoints.points);

% Separate the positions of inspected and uninspected points
inspectedPointsData = positions(:, inspected_status)';
unInspectedPointsData = positions(:, ~inspected_status)';

% Save inspected and uninspected points
save(fullfile(subfolder_path, sprintf('inspectedPointsData%d.dat', ceil(t(end)))), 'inspectedPointsData', '-ascii');
save(fullfile(subfolder_path, sprintf('unInspectedPointsData%d.dat', ceil(t(end)))), 'unInspectedPointsData', '-ascii');

% Downsample
z_downsampled = z(1:idx:end, :);
Pbh_downsampled = z_downsampled(:, 1:params.n/2)';
% PbhHat_downsampled = zeros(length(t_downsampled), params.n/2);
% for k = 1:length(t_downsampled)
%     PbhHat_downsampled(k, :) = getEstimatedPosition(t_downsampled(k), z_downsampled(k, :), params)';
% end
% PbhHat_downsampled = PbhHat_downsampled';
thetas = z(:, params.n+1:params.n+params.s);
PData = Pbh_downsampled';
% Get the first and last points from PData
PData_origin = PData(1, :);    % First row (origin)
PData_end = PData(end, :);     % Last row (end)
% Save the origin and end points to separate files
save(fullfile(subfolder_path, sprintf('PData_origin%d.dat', ceil(t(end)))), 'PData_origin', '-ascii');
save(fullfile(subfolder_path, sprintf('PData_end%d.dat', ceil(t(end)))), 'PData_end', '-ascii');
save(fullfile(subfolder_path, sprintf('PData%d.dat', ceil(t(end)))), 'PData', '-ascii');
vbh_downsampled = z_downsampled(:, (params.n/2)+1:params.n)';
u_downsampled = uHat(1:idx:end, :)';
dbhi_downsampled = dbhi(1:idx:end, :)';
dkb_downsampled = dkb(1:idx:end);
dkhi_downsampled = dkhi(1:idx:end, :)';
dbhiHat_downsampled = dbhiHat(1:idx:end, :)';
dkbHat_downsampled = dkbHat(1:idx:end, :)';
dkhiHat_downsampled = dkhiHat(1:idx:end, :)';
PgbError_downsampled = Pgb(1:idx:end, :)';


% Concatenate t to data and transpose
PbhData = [t_downsampled; Pbh_downsampled]';
% PbhHatData = [t_downsampled; PbhHat_downsampled]';
vbhData = [t_downsampled; vbh_downsampled]';
uData = [t_downsampled; u_downsampled]';
dbhiData = [t_downsampled; dbhi_downsampled]';
dkbData = [t_downsampled; dkb_downsampled]';
dkhiData = [t_downsampled; dkhi_downsampled]';
dbhiHatData = [t_downsampled; dbhiHat_downsampled]';
dkbHatData = [t_downsampled; dkbHat_downsampled]';
dkhiHatData = [t_downsampled; dkhiHat_downsampled]';
PgbErrorData = [t_downsampled; PgbError_downsampled]';

% Save data to the data folder
save(fullfile(subfolder_path, sprintf('PbhData%d.dat', ceil(t(end)))), 'PbhData', '-ascii');
% save(fullfile(subfolder_path, sprintf('PbhHatData%d.dat', ceil(t(end)))), 'PbhHatData', '-ascii');
save(fullfile(subfolder_path, sprintf('vbhData%d.dat', ceil(t(end)))), 'vbhData', '-ascii');
save(fullfile(subfolder_path, sprintf('uData%d.dat', ceil(t(end)))), 'uData', '-ascii');
save(fullfile(subfolder_path, sprintf('dbhiData%d.dat', ceil(t(end)))), 'dbhiData', '-ascii');
save(fullfile(subfolder_path, sprintf('dkbData%d.dat', ceil(t(end)))), 'dkbData', '-ascii');
save(fullfile(subfolder_path, sprintf('dkhiData%d.dat', ceil(t(end)))), 'dkhiData', '-ascii');
save(fullfile(subfolder_path, sprintf('dbhiHatData%d.dat', ceil(t(end)))), 'dbhiHatData', '-ascii');
save(fullfile(subfolder_path, sprintf('dkbHatData%d.dat', ceil(t(end)))), 'dkbHatData', '-ascii');
save(fullfile(subfolder_path, sprintf('dkhiHatData%d.dat', ceil(t(end)))), 'dkhiHatData', '-ascii');
save(fullfile(subfolder_path, sprintf('PgbErrorData%d.dat', ceil(t(end)))), 'PgbErrorData', '-ascii');

if ceil(t(end)) == 10
    % Loop through the cells and save each as a separate .dat file
    for j = 1:length(allConditionalNumbers)
        if ~isempty(allConditionalNumbers{j}) % Check if the cell is not empty
            % Convert cell to matrix
            allConditionNumbersData = [timeValuesforCond{j}'; allConditionalNumbers{j}']';

            % Create filename dynamically
            filename = fullfile(folder_name, sprintf('allConditionNumbersData%d.dat', j-1));

            % Save the matrix to a .dat file
            save(filename, 'allConditionNumbersData', '-ascii');

            fprintf('Saved %s.\n', filename);
        else
            fprintf('Cell %d is empty, not saved.\n', j);
        end
    end
end




==> code/updateUniqueUGhi.m <==
function unique_uGhi = updateUniqueUGhi(unique_uGhi, Ughi)
% UPDATEUNIQUEUGHIS Update and store unique uGhi vectors, limit to 100

if isempty(unique_uGhi)
    unique_uGhi = {}; % Initialize as an empty cell array
end

% Check if the vector is already in the unique_uGhi cell array
isUnique = true;
for i = 1:length(unique_uGhi)
    if all(abs(unique_uGhi{i} - Ughi) < 1e-6) % Allowing a small tolerance for floating-point comparison
        isUnique = false;
        break;
    end
end

% Append to the unique_uGhi cell array if unique
if isUnique
    unique_uGhi{end+1} = Ughi;
end

% Remove the oldest vector if the list exceeds 50 entries
if length(unique_uGhi) > 10
    unique_uGhi(1) = []; % Remove the first (oldest) vector
end

end

